Riccati--Gamma Dynamics for Concavity and Asymptotics of Generalized Dirichlet Eta Functions

We develop a unified analytical and dynamical framework for the qualitative study of the one-parameter family of generalized Dirichlet eta functions $\eta_{a}(t)=\sum_{m\ge0}(-1)^{m}(am+1)^{-t}$, $a>0$, $t>0$, which includes the classical Dirichlet eta and beta functions. Using a Mellin--Laplace representation of $\eta_{a}$ as $\mathbb{E}[f_{a}(X_{t})]$, where $f_{a}$ is a scaled logistic function and $(X_{t})$ a standard Gamma process, we show that the logarithmic derivative $\varphi_{a}(t)=\eta_{a}'(t)/\eta_{a}(t)$ satisfies a non-homogeneous Riccati equation with strictly negative forcing. This single inequality yields strict concavity and strict log-concavity of $\eta_{a}$, positivity and monotonicity of $\varphi_{a}$, and the precise asymptotic law $\varphi_{a}(t)=\log(a+1)(a+1)^{-t}+O((a+2)^{-t})$. We further prove that $\varphi_{a}(t)/\varphi_{a,e}(t)\to 2/\log(a+1)$ as $t\to\infty$, where $\varphi_{a,e}(t)=-\eta_{a}''(t)/(2\eta_{a}(t))$, obtaining in particular the trapping inequality $0<\varphi_{a,e}(t)<\varphi_{a}(t)$ for all sufficiently large $t$ when $a<e^{2}-1$. We also present a self-contained geometric-rate algorithm (rate $1/3$) for computing $\eta_{a}^{(k)}(t)$ together with a sharp error bound. High-precision numerical experiments confirm all results. As an application, we show that the Riccati--Gamma dynamics of $\eta_{a}$ and $\varphi_{a}$ provide a principled mechanism for musical synthesis, generating a complete melody whose pitch and rhythm are governed by these functions.

==> analiza_matematica_pro_refined_num.py <==
# -------------------------------------------------
# This project aims to launch an international initiative in which mathematics 
# becomes the primary engine of musical creation, with artificial intelligence 
# serving only as an implementation tool. The goal is to establish a new global 
# chart of melodies generated exclusively through mathematical models, without 
# traditional human composition, transforming the process into an open challenge 
# for mathematicians who are passionate about both science and music.
#
# This idea — the first of its kind worldwide — proposes a competition where 
# musical hits are no longer composed through artistic intuition, but through 
# equations, Fourier series, dynamical systems, harmonic fields, stochastic 
# processes, and physical models, all orchestrated into a fully synthetic piece 
# of music. In this way, mathematics becomes a new language of sound creation, 
# capable of competing directly with classic hits produced by human musical talent.
#
# Production companies interested in supporting and promoting this unique 
# initiative internationally — the creation of melodies generated solely through 
# mathematical models and artificial intelligence as a new direction in the 
# music industry — are invited to contact me at: coveidragos@yahoo.com, 
# for collaboration and recognition of the authorship rights of this concept.
# -------------------------------------------------
from __future__ import annotations
import numpy as np
import scipy.signal as signal
import matplotlib.pyplot as plt
from math import comb, log
from scipy.io.wavfile import write as wav_write, read as wavread
import sys

# -------------------------------------------------
# CONFIG GLOBAL & CONSTANTS
# -------------------------------------------------
if hasattr(sys.stdout, 'reconfigure'):
    try:
        sys.stdout.reconfigure(encoding='utf-8')
    except Exception:
        pass

FS = 44100
BPM = 76.8
BEAT_DUR = 60.0 / BPM
MEASURE_DUR = 4 * BEAT_DUR

NUM_MEASURES = 96
NUM_BEATS = 4 * NUM_MEASURES
DURATION = NUM_MEASURES * MEASURE_DUR
NUM_SAMPLES = int(FS * DURATION)
t_global = np.linspace(0, DURATION, NUM_SAMPLES, endpoint=False)

EULER_GAMMA = 0.5772156649015329

# -------------------------------------------------
# ARMONIE
# -------------------------------------------------
CHORDS = {
    'C':  [130.81, 164.81, 196.00, 261.63],
    'G':  [123.47, 146.83, 196.00, 246.94],
    'Am': [110.00, 130.81, 164.81, 220.00],
    'F':  [87.31, 110.00, 130.81, 174.61],
    'Bb': [116.54, 146.83, 174.61, 233.08],
    'D':  [146.83, 184.99, 220.00, 293.66],
    'Em': [82.41, 123.47, 164.81, 246.94]
}

CHORD_ROOTS = {
    'C': 65.41,
    'G': 49.00,
    'Am': 55.00,
    'F': 43.65,
    'Bb': 58.27,
    'D': 73.42,
    'Em': 41.20
}

CHORD_SEMITONES = {
    'C':  [0, 4, 7, 12, 16, 19, 24],
    'G':  [-1, 2, 7, 11, 14, 19, 23],
    'Am': [0, 4, 9, 12, 16, 21, 24],
    'F':  [0, 5, 8, 12, 17, 20, 24],
    'Bb': [2, 5, 10, 14, 17, 22],
    'D':  [2, 6, 9, 14, 18, 21],
    'Em': [4, 7, 11, 16, 19, 23]
}

# -------------------------------------------------
# 1. Exact series-based evaluation of eta_a(t) and derivatives
# -------------------------------------------------
def eta_a(t, a: float = 1.0, N: int = 100_000) -> np.ndarray:
    t_arr = np.atleast_1d(t).astype(float)
    m = np.arange(N)
    signs = (-1.0) ** m
    base = a * m + 1.0
    res = np.empty_like(t_arr)
    for i, tv in enumerate(t_arr):
        res[i] = float(np.sum(signs / (base ** tv)))
    return res if res.size > 1 else float(res[0])


def eta_a_prime(t, a: float = 1.0, N: int = 100_000) -> np.ndarray:
    t_arr = np.atleast_1d(t).astype(float)
    m = np.arange(N)
    signs = (-1.0) ** m
    base = a * m + 1.0
    ln_base = np.log(base)
    res = np.empty_like(t_arr)
    for i, tv in enumerate(t_arr):
        res[i] = float(np.sum(-signs * ln_base / (base ** tv)))
    return res if res.size > 1 else float(res[0])


def eta_a_double_prime(t, a: float = 1.0, N: int = 100_000) -> np.ndarray:
    t_arr = np.atleast_1d(t).astype(float)
    m = np.arange(N)
    signs = (-1.0) ** m
    base = a * m + 1.0
    ln_base = np.log(base)
    res = np.empty_like(t_arr)
    for i, tv in enumerate(t_arr):
        res[i] = float(np.sum(signs * ln_base ** 2 / (base ** tv)))
    return res if res.size > 1 else float(res[0])


# -------------------------------------------------
# 2. Riccati objects
# -------------------------------------------------
def phi_a(t, a: float = 1.0, N: int = 100_000) -> np.ndarray:
    return eta_a_prime(t, a, N) / eta_a(t, a, N)


def forcing_q_a(t, a: float = 1.0, N: int = 100_000) -> np.ndarray:
    return eta_a_double_prime(t, a, N) / eta_a(t, a, N)


def phi_a_prime(t, a: float = 1.0, N: int = 100_000) -> np.ndarray:
    phi = phi_a(t, a, N)
    q = forcing_q_a(t, a, N)
    return q - phi ** 2


def phi_asymptotic(t, a: float = 1.0) -> np.ndarray:
    return np.log(a + 1.0) * ((a + 1.0) ** (-t))


def phi_a_e(t, a: float = 1.0, N: int = 100_000) -> np.ndarray:
    return -forcing_q_a(t, a, N) / 2.0


# -------------------------------------------------
# 3. Fast geometric algorithm
# -------------------------------------------------
def _phi_discrete(l: int, a: float, t: float, k: int) -> float:
    if l == 0:
        return 0.0 if k > 0 else 1.0
    return (log(a * l + 1.0)) ** k / (a * l + 1.0) ** t


def _forward_diff(g, n: int, l: int) -> float:
    s = 0.0
    for j in range(n + 1):
        s += comb(n, j) * ((-1) ** (n - j)) * g(l + j)
    return s


def c_coefficient(n: int, a: float, t: float, k: int) -> float:
    g = lambda l: _phi_discrete(l, a, t, k)
    s = 0.0
    for l in range(n + 1):
        s += comb(n, l) * _forward_diff(g, n - l, l)
    return ((-1) ** (n + k)) * s


def eta_a_fast(t: float, a: float = 1.0, k: int = 0, N: int = 30) -> float:
    total = 0.0
    for n in range(N):
        total += c_coefficient(n, a, t, k) / 3.0 ** n
    return (2.0 / 3.0) * total


# -------------------------------------------------
# UTILS
# -------------------------------------------------
def normalize(sig, target=0.99):
    m = np.max(np.abs(sig) + 1e-12)
    if m == 0:
        return sig
    return sig * (target / m)


def song_dynamics_envelope(t_arr, total_dur=DURATION):
    x = t_arr / total_dur
    env = (0.25 + 1.6 * x - 0.8 * x**2 + 1.3 * x**3) * (1.0 - x**7)
    return np.clip(env, 0.0, 1.0)


def adsr_envelope(t, A=0.01, D=0.12, S=0.7, R=0.25, total_dur=None):
    if total_dur is None:
        total_dur = t[-1] + (t[1] - t[0])
    env = np.zeros_like(t)
    for i, ti in enumerate(t):
        if ti < A:
            env[i] = ti / A
        elif ti < A + D:
            env[i] = 1.0 - (1.0 - S) * (ti - A) / D
        elif ti < total_dur - R:
            env[i] = S
        elif ti < total_dur:
            env[i] = S * (1.0 - (ti - (total_dur - R)) / R)
        else:
            env[i] = 0.0
    return np.clip(env, 0.0, 1.0)


def get_chord_field_gradient(y, chord_name):
    semitones = CHORD_SEMITONES[chord_name]
    sigma = 0.85
    val = 0.0
    grad = 0.0
    for p in semitones:
        diff = y - p
        gauss = np.exp(-diff**2 / (2.0 * sigma**2))
        val += gauss
        grad += -(diff / (sigma**2)) * gauss
    return val, grad


# -------------------------------------------------
# MELODIE
# -------------------------------------------------
def generate_melody_sequence(chord_sequence):
    num_steps = NUM_BEATS * 2  # 8th notes
    pitches = np.zeros(num_steps)
    y = 12.0
    last_dir = 0.0

    for s in range(num_steps):
        measure = s // 8
        chord_name = chord_sequence[measure]

        drive_base = 1.8 * np.sin(2.0 * np.pi * s / 32.0)
        noise = np.random.normal(0, 0.7)
        drive = drive_base + noise + 0.35 * last_dir

        _, grad = get_chord_field_gradient(y, chord_name)

        y_new = y + 0.09 * drive + 0.42 * grad
        y_new = np.clip(y_new, 0.0, 22.0)

        last_dir = np.sign(y_new - y)
        y = y_new
        pitches[s] = y

    return pitches


# -------------------------------------------------
# SINTETIZOARE
# -------------------------------------------------
class PianoSynth:
    def __init__(self, fs=FS):
        self.fs = fs

    def synth_chord(self, freqs, dur):
        n = int(dur * self.fs)
        t = np.linspace(0, dur, n, endpoint=False)
        sig = np.zeros_like(t)
        env = adsr_envelope(t, A=0.008, D=0.18, S=0.45, R=0.20, total_dur=dur)
        for f in freqs:
            for h in range(1, 9):
                amp = 1.0 / (h**1.6)
                sig += amp * np.sin(2 * np.pi * h * f * t)
        sig *= env
        return normalize(sig, 1.0)


class OrganSynth:
    def __init__(self, fs=FS):
        self.fs = fs
        self.harmonics = [(1, 1.0), (3, 0.32), (5, 0.12)]

    def synth_pad(self, chord_sequence):
        organ = np.zeros(NUM_SAMPLES)
        f_tracks = np.zeros((4, NUM_SAMPLES))
        for m in range(NUM_MEASURES):
            start = int(m * MEASURE_DUR * self.fs)
            end = int((m + 1) * MEASURE_DUR * self.fs)
            freqs = CHORDS[chord_sequence[m]]
            for i in range(4):
                f_tracks[i, start:end] = freqs[i]

        phases = 2.0 * np.pi * np.cumsum(f_tracks, axis=1) / self.fs
        for i in range(4):
            voice = np.zeros(NUM_SAMPLES)
            for h, w in self.harmonics:
                voice += w * np.sin(h * phases[i])
            organ += voice

        M = 28
        b_lp = np.ones(M) / M
        organ = signal.lfilter(b_lp, [1.0], organ)
        organ = normalize(organ, 1.0)

        t_gate = t_global
        gate = 0.5 * (1.0 + np.tanh((t_gate - 24 * MEASURE_DUR) / 3.0))
        organ *= gate
        return organ


class BassSynth:
    def __init__(self, fs=FS):
        self.fs = fs

    def synth_bass(self, chord_sequence):
        bass = np.zeros(NUM_SAMPLES)
        zi = np.zeros(2)
        samples_per_beat = int(BEAT_DUR * self.fs)

        for b in range(NUM_BEATS):
            m = b // 4
            chord_name = chord_sequence[m]
            f0 = CHORD_ROOTS[chord_name]

            start_idx = b * samples_per_beat
            end_idx = (b + 1) * samples_per_beat if b < NUM_BEATS - 1 else NUM_SAMPLES
            beat_len = end_idx - start_idx

            F_beat = np.zeros(beat_len)
            F_beat[0] = 1.0

            gamma = 3.0
            r = np.exp(-gamma / self.fs)
            theta = 2.0 * np.pi * f0 / self.fs

            c1 = 2.0 * r * np.cos(theta)
            c2 = -r**2
            c0 = (1.0 - r**2) * np.sin(theta)

            y_beat, zi = signal.lfilter([c0], [1.0, -c1, -c2], F_beat, zi=zi)
            bass[start_idx:end_idx] = y_beat

        b_lp = np.ones(14) / 14
        bass = signal.lfilter(b_lp, [1.0], bass)
        return normalize(bass, 1.0)


class DrumSynth:
    def __init__(self, fs=FS):
        self.fs = fs

    def kick(self, dur=0.32):
        t = np.linspace(0, dur, int(self.fs * dur), endpoint=False)
        f = 155 * np.exp(-40 * t) + 42
        phase = 2.0 * np.pi * np.cumsum(f) / self.fs
        sig = np.sin(phase) * np.exp(-10 * t)
        env = adsr_envelope(t, A=0.004, D=0.06, S=0.0, R=0.10, total_dur=dur)
        sig *= env
        return normalize(sig, 1.0)

    def snare(self, dur=0.32):
        n = int(self.fs * dur)
        t = np.linspace(0, dur, n, endpoint=False)
        shell = np.sin(2.0 * np.pi * 190 * t) * np.exp(-16 * t)

        noise = np.random.normal(0, 1.0, n)
        r = np.exp(-1300.0 / self.fs)
        theta = 2.0 * np.pi * 1000.0 / self.fs
        c1 = 2.0 * r * np.cos(theta)
        c2 = -r**2
        c0 = (1.0 - r**2)
        filtered = signal.lfilter([c0], [1.0, -c1, -c2], noise)
        filtered *= np.exp(-15 * t)

        sig = 0.40 * shell + 0.70 * filtered
        env = adsr_envelope(t, A=0.003, D=0.07, S=0.0, R=0.11, total_dur=dur)
        sig *= env
        return normalize(sig, 1.0)

    def hihat(self, dur=0.085):
        n = int(self.fs * dur)
        t = np.linspace(0, dur, n, endpoint=False)
        noise = np.random.normal(0, 1.0, n)
        hp = np.diff(noise, prepend=0)
        sig = hp * np.exp(-75 * t)
        env = adsr_envelope(t, A=0.001, D=0.018, S=0.0, R=0.035, total_dur=dur)
        sig *= env
        return normalize(sig, 1.0)

    def build_drum_track(self):
        track = np.zeros(NUM_SAMPLES)
        kick = self.kick()
        snare = self.snare()
        hat = self.hihat()

        samples_per_beat = int(BEAT_DUR * self.fs)
        start_measure = 24

        for b in range(start_measure * 4, NUM_BEATS):
            beat_start = int(b * BEAT_DUR * self.fs)

            self._add_hit(track, hat * 0.13, beat_start)
            self._add_hit(track, hat * 0.10, beat_start + samples_per_beat // 2)

            if b % 4 in (0, 2):
                self._add_hit(track, kick * 0.78, beat_start)
            if b % 4 in (1, 3):
                self._add_hit(track, snare * 0.68, beat_start)

        return normalize(track, 1.0)

    @staticmethod
    def _add_hit(track, hit, start_idx):
        end_idx = start_idx + len(hit)
        if end_idx <= len(track):
            track[start_idx:end_idx] += hit


class LeadSynth:
    def __init__(self, fs=FS):
        self.fs = fs

    def synth_lead(self, chord_sequence, pitches):
        lead = np.zeros(NUM_SAMPLES)
        step_dur = BEAT_DUR / 2.0
        step_samples = int(step_dur * self.fs)
        t_note = np.linspace(0, step_dur, step_samples, endpoint=False)

        for s in range(len(pitches)):
            measure = s // 8
            is_solo = (72 <= measure < 88)
            is_vocal = (24 <= measure < 72) or (88 <= measure < 96)
            if not (is_solo or is_vocal):
                continue

            pitch = pitches[s]
            if is_solo:
                if s > 0:
                    pitch = 0.65 * pitch + 0.35 * pitches[s - 1]
            else:
                pitch = np.round(pitch)

            f0 = 261.63 * (2.0 ** (pitch / 12.0))
            note = np.zeros(step_samples)

            if is_solo:
                I = 1.8
                fm_rate = 6.0
                mod = np.sin(2.0 * np.pi * fm_rate * t_note)
                carrier_phase = 2.0 * np.pi * f0 * t_note + I * mod
                base = np.sin(carrier_phase)

                note += 1.0 * base
                note += 0.45 * np.sin(2 * carrier_phase)
                note += 0.20 * np.sin(3 * carrier_phase)

                env = adsr_envelope(t_note, A=0.018, D=0.20, S=0.75, R=0.24, total_dur=step_dur)
                note *= env
            else:
                harmonics = [(1, 1.0), (2, 0.22), (3, 0.07)]
                phase = 2.0 * np.pi * f0 * t_note
                for h, w in harmonics:
                    note += w * np.sin(h * phase)
                env = adsr_envelope(t_note, A=0.025, D=0.14, S=0.82, R=0.20, total_dur=step_dur)
                note *= env

            start_idx = s * step_samples
            end_idx = start_idx + step_samples
            if end_idx <= NUM_SAMPLES:
                lead[start_idx:end_idx] += note

        return normalize(lead, 1.0)


# -------------------------------------------------
# FX & MASTERING
# -------------------------------------------------
class FXChain:
    def __init__(self, fs=FS, ir_path="ir_plate.wav"):
        self.fs = fs
        self.ir_path = ir_path
        self.ir = None
        self._load_ir()

    def _load_ir(self):
        try:
            ir_fs, ir = wavread(self.ir_path)
            ir = ir.astype(np.float64)
            if ir.ndim > 1:
                ir = np.mean(ir, axis=1)
            if ir_fs != self.fs:
                factor = self.fs / ir_fs
                n_new = int(len(ir) * factor)
                ir = signal.resample(ir, n_new)
            self.ir = normalize(ir, 1.0)
        except Exception:
            self.ir = None

    def apply_reverb(self, x, wet=0.22):
        if self.ir is None:
            delay_sec = 0.38
            fb = 0.28
            delay_samples = int(delay_sec * self.fs)
            b = [1.0]
            a = np.zeros(delay_samples + 1)
            a[0] = 1.0
            a[delay_samples] = -fb
            y = signal.lfilter(b, a, x)
            return (1 - wet) * x + wet * y

        y = signal.fftconvolve(x, self.ir, mode='full')[:len(x)]
        return (1 - wet) * x + wet * y


class MasteringChain:
    def __init__(self, fs=FS):
        self.fs = fs

    def simple_eq(self, x):
        b_low, a_low = signal.butter(2, 200 / (self.fs / 2), btype='low')
        low = signal.lfilter(b_low, a_low, x)

        b_high, a_high = signal.butter(2, 6000 / (self.fs / 2), btype='high')
        high = signal.lfilter(b_high, a_high, x)

        mid = x - low - high
        y = 0.9 * low + 0.85 * mid + 1.12 * high
        return y

    def rms_compress(self, x, window_sec=0.18, strength=2.5):
        W = int(window_sec * self.fs)
        if W < 1:
            return x
        b = np.ones(W) / W
        rms = np.sqrt(signal.lfilter(b, [1.0], x**2) + 1e-12)
        y = x / (1.0 + strength * rms)
        return y

    def limiter(self, x, ceiling=0.98):
        x = normalize(x, ceiling)
        return x

    def process(self, x):
        y = self.simple_eq(x)
        y = self.rms_compress(y, window_sec=0.18, strength=2.4)
        y = self.limiter(y, ceiling=0.96)
        return y


# -------------------------------------------------
# ARANJAMENT & BUILD
# -------------------------------------------------
def build_chord_sequence():
    intro_prog      = ['C', 'G', 'Am', 'F', 'C', 'G', 'F', 'C']          # 8
    verse1_prog     = ['C', 'G', 'Am', 'F', 'C', 'G', 'F', 'C'] * 2      # 16
    chorus1_prog    = ['Am', 'G', 'F', 'C', 'C', 'G', 'F', 'C'] * 2      # 16

    bridge_prog     = ['Em', 'C', 'G', 'D'] * 2                          # 8
    pre_solo_prog   = ['D', 'G', 'Em', 'C'] * 2                          # 8

    solo_prog       = ['C', 'G', 'Am', 'F', 'C', 'G', 'F', 'C'] * 2      # 16
    chorus2_prog    = ['Am', 'G', 'F', 'C', 'C', 'G', 'F', 'C'] * 2      # 16
    outro_prog      = ['C', 'Bb', 'F', 'C'] * 2                          # 8

    seq = []
    seq.extend(intro_prog)       # 8
    seq.extend(verse1_prog)      # 16  -> 24
    seq.extend(chorus1_prog)     # 16  -> 40
    seq.extend(bridge_prog)      # 8   -> 48
    seq.extend(pre_solo_prog)    # 8   -> 56
    seq.extend(solo_prog)        # 16  -> 72
    seq.extend(chorus2_prog)     # 16  -> 88
    seq.extend(outro_prog)       # 8   -> 96

    assert len(seq) == 96
    return seq


def build_track():
    chord_sequence = build_chord_sequence()

    print("Pian...")
    piano_synth = PianoSynth()
    piano = np.zeros(NUM_SAMPLES)
    hit_dur = MEASURE_DUR / 2.0
    hit_samples = int(hit_dur * FS)
    for m in range(NUM_MEASURES):
        chord_name = chord_sequence[m]
        freqs = CHORDS[chord_name]
        for h in range(2):
            start_idx = int((m * MEASURE_DUR + h * hit_dur) * FS)
            chord_sig = piano_synth.synth_chord(freqs, hit_dur)
            end_idx = start_idx + hit_samples
            if end_idx <= NUM_SAMPLES:
                piano[start_idx:end_idx] += chord_sig
    piano = normalize(piano, 1.0)

    print("Orga...")
    organ_synth = OrganSynth()
    organ = organ_synth.synth_pad(chord_sequence)

    print("Bas...")
    bass_synth = BassSynth()
    bass = bass_synth.synth_bass(chord_sequence)

    print("Tobe...")
    drum_synth = DrumSynth()
    drums = drum_synth.build_drum_track()

    print("Melodie + Solo...")
    melody_pitches = generate_melody_sequence(chord_sequence)
    lead_synth = LeadSynth()
    lead = lead_synth.synth_lead(chord_sequence, melody_pitches)

    print("Mixare brută...")
    dyn_env = song_dynamics_envelope(t_global, DURATION)
    mix = (
        0.36 * piano +
        0.24 * organ +
        0.42 * bass +
        0.50 * drums +
        0.58 * lead
    )

    # -------------------------------------------------
    # INTEGRATING THE RICCATI MELODY INTO THE OUTRO
    # -------------------------------------------------
    print("Integrare melodie Riccati în Outro (măsurile 88-96)...")
    # Generăm melodia Riccati-Gamma standard (a=1.0)
    t_vals = np.linspace(0.5, 6.0, 32)
    phi_vals = phi_a(t_vals, a=1.0)
    phi_vals = smooth(phi_vals, w=7)
    phi_vals -= np.mean(phi_vals)
    midi_center = 60.0
    midi_span = 5.0
    midi_notes = midi_center + midi_span * (phi_vals / (np.max(np.abs(phi_vals)) + 1e-12))

    eta_vals = eta_a(t_vals, a=1.0)
    durations = 0.35 + 0.25 * (1.0 / (1.0 + np.exp(-8.0 * (eta_vals - 0.75))))
    durations = np.clip(durations, 0.18, 0.7)

    # Sintetizăm melodia
    riccati_outro_parts = []
    for note, dur in zip(midi_notes, durations):
        freq = 440.0 * (2.0 ** ((note - 69.0) / 12.0))
        # Synthesize with pleasant harmonics
        t_note = np.linspace(0, dur, int(FS * dur), endpoint=False)
        harmonics = [1.0, 0.6, 0.3, 0.15, 0.1]
        sig_note = np.zeros_like(t_note)
        for k, amp in enumerate(harmonics, start=1):
            sig_note += amp * np.sin(2.0 * np.pi * k * freq * t_note)
        env = adsr_envelope(t_note, A=0.02, D=0.10, S=0.6, R=0.15, total_dur=dur)
        sig_note *= env
        riccati_outro_parts.append(sig_note)

    riccati_outro = np.concatenate(riccati_outro_parts)
    riccati_outro = normalize(riccati_outro, 1.0)

    # Adăugăm în Outro la măsura 88
    start_outro_idx = int(88 * MEASURE_DUR * FS)
    end_outro_idx = start_outro_idx + len(riccati_outro)
    if end_outro_idx <= NUM_SAMPLES:
        # Îmbinăm melodia Riccati cu o pondere dulce (0.35)
        mix[start_outro_idx:end_outro_idx] += 0.35 * riccati_outro

    mix *= dyn_env
    mix = normalize(mix, 0.95)

    print("FX (Reverb convolutional / fallback delay)...")
    fx = FXChain(ir_path="ir_plate.wav")
    mix_fx = fx.apply_reverb(mix, wet=0.24)

    print("Mastering...")
    master = MasteringChain()
    final = master.process(mix_fx)
    final = normalize(final, 0.95)

    return final


# -------------------------------------------------
# 4. Figure 1 small (a = 1, 2)
# -------------------------------------------------
def make_figure_1_small(filename: str = "Figure_1.png") -> None:
    t_vals = np.linspace(0.15, 8.0, 250)

    eta_1 = eta_a(t_vals, a=1.0)
    eta_2 = eta_a(t_vals, a=2.0)
    phi_1 = phi_a(t_vals, a=1.0)
    phi_2 = phi_a(t_vals, a=2.0)
    q_1 = forcing_q_a(t_vals, a=1.0)
    q_2 = forcing_q_a(t_vals, a=2.0)
    phi_prime_1 = phi_a_prime(t_vals, a=1.0)
    neg_phi_sq_1 = -(phi_1 ** 2)
    phi_as_1 = phi_asymptotic(t_vals, a=1.0)
    phi_as_2 = phi_asymptotic(t_vals, a=2.0)

    plt.style.use("seaborn-v0_8-whitegrid")
    fig, axs = plt.subplots(2, 2, figsize=(14, 11), dpi=150)
    fig.suptitle(
        r"Numerical Validation of the Riccati-Stochastic Triality "
        r"for Dirichlet $\eta_a(t)$ Functions",
        fontsize=18, fontweight="bold", color="#1e293b", y=0.96,
    )

    axs[0, 0].plot(t_vals, eta_1, color="#2563eb", linewidth=2.5,
                   label=r"$\eta_1(t)$ (Dirichlet eta, $a=1$)")
    axs[0, 0].plot(t_vals, eta_2, color="#db2777", linewidth=2.5,
                   label=r"$\eta_2(t)$ (Dirichlet beta, $a=2$)")
    axs[0, 0].axhline(0.5, color="#64748b", linestyle="--", linewidth=1,
                      label=r"Limit $t \to 0^+$: $1/2$")
    axs[0, 0].axhline(1.0, color="#334155", linestyle=":", linewidth=1.2,
                      label=r"Limit $t \to \infty$: $1$")
    axs[0, 0].set_title(
        r"1. Behaviour of $\eta_a(t)$ (Thm. 4.4)",
        fontsize=13, fontweight="bold", color="#334155",
    )
    axs[0, 0].set_xlabel(r"$t$ (stochastic time)", fontsize=11)
    axs[0, 0].set_ylabel(r"$\eta_a(t) = \mathbb{E}[f_a(X_t)]$", fontsize=11)
    axs[0, 0].legend(loc="lower right", frameon=True, facecolor="white",
                     edgecolor="#e2e8f0")
    axs[0, 0].set_ylim(0.4, 1.05)

    axs[0, 1].plot(t_vals, phi_1, color="#0284c7", linewidth=2.5,
                   label=r"$\varphi_1(t)$ exact ($a=1$)")
    axs[0, 1].plot(t_vals, phi_as_1, color="#f59e0b", linestyle="--",
                   linewidth=2, label=r"$\varphi_{\mathrm{as},1}(t)$ asymptotic")
    axs[0, 1].plot(t_vals, phi_2, color="#b91c1c", linewidth=2.5,
                   label=r"$\varphi_2(t)$ exact ($a=2$)")
    axs[0, 1].plot(t_vals, phi_as_2, color="#10b981", linestyle="--",
                   linewidth=2, label=r"$\varphi_{\mathrm{as},2}(t)$ asymptotic")
    axs[0, 1].set_title(
        r"2. Riccati field $\varphi_a(t)$ vs asymptotic manifold (Thm. 5.4)",
        fontsize=13, fontweight="bold", color="#334155",
    )
    axs[0, 1].set_xlabel(r"$t$", fontsize=11)
    axs[0, 1].set_ylabel(r"$\varphi_a(t) = \eta_a'(t)/\eta_a(t)$", fontsize=11)
    axs[0, 1].legend(loc="upper right", frameon=True, facecolor="white",
                     edgecolor="#e2e8f0")

    axs[1, 0].plot(t_vals, q_1, color="#1e3a8a", linewidth=2.5,
                   label=r"$q_1(t) < 0$ ($a=1$)")
    axs[1, 0].plot(t_vals, q_2, color="#be185d", linewidth=2.5,
                   label=r"$q_2(t) < 0$ ($a=2$)")
    axs[1, 0].axhline(0, color="#94a3b8", linestyle="-", linewidth=1)
    axs[1, 0].set_title(
        r"3. Riccati forcing $q_a(t) < 0 \Rightarrow$ concavity (Thm. 4.4)",
        fontsize=13, fontweight="bold", color="#334155",
    )
    axs[1, 0].set_xlabel(r"$t$", fontsize=11)
    axs[1, 0].set_ylabel(r"$q_a(t) = \eta_a''(t)/\eta_a(t)$", fontsize=11)
    axs[1, 0].legend(loc="lower right", frameon=True, facecolor="white",
                     edgecolor="#e2e8f0")

    axs[1, 1].plot(t_vals, phi_prime_1, color="#7c3aed", linewidth=2.5,
                   label=r"$\varphi_1'(t)$")
    axs[1, 1].plot(t_vals, neg_phi_sq_1, color="#ea580c", linestyle=":",
                   linewidth=2.5, label=r"$-\varphi_1^2(t)$")
    axs[1, 1].set_title(
        r"4. Log-concavity: $\varphi_a'(t) < -\varphi_a^2(t) \leq 0$ (Thm. 4.4)",
        fontsize=13, fontweight="bold", color="#334155",
    )
    axs[1, 1].set_xlabel(r"$t$", fontsize=11)
    axs[1, 1].set_ylabel(r"differential dynamics", fontsize=11)
    axs[1, 1].legend(loc="lower right", frameon=True, facecolor="white",
                     edgecolor="#e2e8f0")

    plt.tight_layout(rect=[0, 0.03, 1, 0.93])
    plt.savefig(filename, dpi=300, bbox_inches="tight")
    plt.close()
    print(f"[ok] Figure 1 (small, a=1,2) saved as '{filename}'.")


# -------------------------------------------------
# 5. Figure 1 large (a = 10, 11)
# -------------------------------------------------
def make_figure_1_large(filename: str = "Figure_1_large.png") -> None:
    t_vals = np.linspace(0.15, 8.0, 250)

    eta_10 = eta_a(t_vals, a=10.0)
    eta_11 = eta_a(t_vals, a=11.0)
    phi_10 = phi_a(t_vals, a=10.0)
    phi_11 = phi_a(t_vals, a=11.0)
    q_10 = forcing_q_a(t_vals, a=10.0)
    q_11 = forcing_q_a(t_vals, a=11.0)
    phi_prime_10 = phi_a_prime(t_vals, a=10.0)
    neg_phi_sq_10 = -(phi_10 ** 2)
    phi_as_10 = phi_asymptotic(t_vals, a=10.0)
    phi_as_11 = phi_asymptotic(t_vals, a=11.0)

    plt.style.use("seaborn-v0_8-whitegrid")
    fig, axs = plt.subplots(2, 2, figsize=(14, 11), dpi=150)
    fig.suptitle(
        r"Numerical Validation of the Riccati-Stochastic Triality "
        r"for Dirichlet $\eta_a(t)$ Functions (large $a$)",
        fontsize=18, fontweight="bold", color="#1e293b", y=0.96,
    )

    axs[0, 0].plot(t_vals, eta_10, color="#16a34a", linewidth=2.5,
                   label=r"$\eta_{10}(t)$ ($a=10$)")
    axs[0, 0].plot(t_vals, eta_11, color="#f97316", linewidth=2.5,
                   label=r"$\eta_{11}(t)$ ($a=11$)")
    axs[0, 0].axhline(0.5, color="#64748b", linestyle="--", linewidth=1,
                      label=r"Limit $t \to 0^+$: $1/2$")
    axs[0, 0].axhline(1.0, color="#334155", linestyle=":", linewidth=1.2,
                      label=r"Limit $t \to \infty$: $1$")
    axs[0, 0].set_title(
        r"1. Behaviour of $\eta_a(t)$ (Thm. 4.4)",
        fontsize=13, fontweight="bold", color="#334155",
    )
    axs[0, 0].set_xlabel(r"$t$ (stochastic time)", fontsize=11)
    axs[0, 0].set_ylabel(r"$\eta_a(t) = \mathbb{E}[f_a(X_t)]$", fontsize=11)
    axs[0, 0].legend(loc="lower right", frameon=True, facecolor="white",
                     edgecolor="#e2e8f0")
    axs[0, 0].set_ylim(0.4, 1.05)

    axs[0, 1].plot(t_vals, phi_10, color="#22c55e", linewidth=2.5,
                   label=r"$\varphi_{10}(t)$ exact ($a=10$)")
    axs[0, 1].plot(t_vals, phi_as_10, color="#facc15", linestyle="--",
                   linewidth=2, label=r"$\varphi_{\mathrm{as},10}(t)$ asymptotic")
    axs[0, 1].plot(t_vals, phi_11, color="#fb923c", linewidth=2.5,
                   label=r"$\varphi_{11}(t)$ exact ($a=11$)")
    axs[0, 1].plot(t_vals, phi_as_11, color="#2dd4bf", linestyle="--",
                   linewidth=2, label=r"$\varphi_{\mathrm{as},11}(t)$ asymptotic")
    axs[0, 1].set_title(
        r"2. Riccati field $\varphi_a(t)$ vs asymptotic manifold (Thm. 5.4)",
        fontsize=13, fontweight="bold", color="#334155",
    )
    axs[0, 1].set_xlabel(r"$t$", fontsize=11)
    axs[0, 1].set_ylabel(r"$\varphi_a(t) = \eta_a'(t)/\eta_a(t)$", fontsize=11)
    axs[0, 1].legend(loc="upper right", frameon=True, facecolor="white",
                     edgecolor="#e2e8f0")

    axs[1, 0].plot(t_vals, q_10, color="#15803d", linewidth=2.5,
                   label=r"$q_{10}(t) < 0$ ($a=10$)")
    axs[1, 0].plot(t_vals, q_11, color="#c2410c", linewidth=2.5,
                   label=r"$q_{11}(t) < 0$ ($a=11$)")
    axs[1, 0].axhline(0, color="#94a3b8", linestyle="-", linewidth=1)
    axs[1, 0].set_title(
        r"3. Riccati forcing $q_a(t) < 0 \Rightarrow$ concavity (Thm. 4.4)",
        fontsize=13, fontweight="bold", color="#334155",
    )
    axs[1, 0].set_xlabel(r"$t$", fontsize=11)
    axs[1, 0].set_ylabel(r"$q_a(t) = \eta_a''(t)/\eta_a(t)$", fontsize=11)
    axs[1, 0].legend(loc="lower right", frameon=True, facecolor="white",
                     edgecolor="#e2e8f0")

    axs[1, 1].plot(t_vals, phi_prime_10, color="#7c3aed", linewidth=2.5,
                   label=r"$\varphi_{10}'(t)$")
    axs[1, 1].plot(t_vals, neg_phi_sq_10, color="#ea580c", linestyle=":",
                   linewidth=2.5, label=r"$-\varphi_{10}^2(t)$")
    axs[1, 1].set_title(
        r"4. Log-concavity: $\varphi_a'(t) < -\varphi_a^2(t) \leq 0$ (Thm. 4.4)",
        fontsize=13, fontweight="bold", color="#334155",
    )
    axs[1, 1].set_xlabel(r"$t$", fontsize=11)
    axs[1, 1].set_ylabel(r"differential dynamics", fontsize=11)
    axs[1, 1].legend(loc="lower right", frameon=True, facecolor="white",
                     edgecolor="#e2e8f0")

    plt.tight_layout(rect=[0, 0.03, 1, 0.93])
    plt.savefig(filename, dpi=300, bbox_inches="tight")
    plt.close()
    print(f"[ok] Figure 1 (large, a=10,11) saved as '{filename}'.")


# -------------------------------------------------
# 6. Figure 2 small (a = 1, 2) – trapping inequality
# -------------------------------------------------
def make_figure_2_small(filename: str = "Figure_2.png") -> None:
    t_vals = np.linspace(0.15, 8.0, 250)
    phi_1 = phi_a(t_vals, a=1.0)
    phi_2 = phi_a(t_vals, a=2.0)
    phi_e_1 = phi_a_e(t_vals, a=1.0)
    phi_e_2 = phi_a_e(t_vals, a=2.0)

    plt.style.use("seaborn-v0_8-whitegrid")
    fig, axs = plt.subplots(1, 2, figsize=(14, 6), dpi=150)
    fig.suptitle(
        r"Comparison of Riccati field $\varphi_a(t)$ and dynamical equilibrium "
        r"$\varphi_{a,e}(t) = -\eta_a''(t)/(2\eta_a(t))$",
        fontsize=16, fontweight="bold", color="#1e293b", y=0.96,
    )

    axs[0].plot(t_vals, phi_1, color="#2563eb", linewidth=2.5,
                label=r"$\varphi_1(t)$ (Riccati field)")
    axs[0].plot(t_vals, phi_e_1, color="#ea580c", linestyle="--",
                linewidth=2.5, label=r"$\varphi_{1,e}(t)$ (dynamical eq.)")
    axs[0].set_title(r"$a = 1$ (Dirichlet eta function)",
                     fontsize=13, fontweight="bold", color="#334155")
    axs[0].set_xlabel(r"$t$", fontsize=11)
    axs[0].set_ylabel(r"dynamics value", fontsize=11)
    axs[0].legend(loc="upper right", frameon=True, facecolor="white",
                  edgecolor="#e2e8f0")

    axs[1].plot(t_vals, phi_2, color="#db2777", linewidth=2.5,
                label=r"$\varphi_2(t)$ (Riccati field)")
    axs[1].plot(t_vals, phi_e_2, color="#10b981", linestyle="--",
                linewidth=2.5, label=r"$\varphi_{2,e}(t)$ (dynamical eq.)")
    axs[1].set_title(r"$a = 2$ (Dirichlet beta function)",
                     fontsize=13, fontweight="bold", color="#334155")
    axs[1].set_xlabel(r"$t$", fontsize=11)
    axs[1].set_ylabel(r"dynamics value", fontsize=11)
    axs[1].legend(loc="upper right", frameon=True, facecolor="white",
                  edgecolor="#e2e8f0")

    plt.tight_layout(rect=[0, 0.03, 1, 0.93])
    plt.savefig(filename, dpi=300, bbox_inches="tight")
    plt.close()
    print(f"[ok] Figure 2 (small, a=1,2) saved as '{filename}'.")


# -------------------------------------------------
# 7. Figure 2 large (a = 10, 11) – trapping inequality
# -------------------------------------------------
def make_figure_2_large(filename: str = "Figure_2_large.png") -> None:
    t_vals = np.linspace(0.15, 8.0, 250)
    phi_10 = phi_a(t_vals, a=10.0)
    phi_11 = phi_a(t_vals, a=11.0)
    phi_e_10 = phi_a_e(t_vals, a=10.0)
    phi_e_11 = phi_a_e(t_vals, a=11.0)

    plt.style.use("seaborn-v0_8-whitegrid")
    fig, axs = plt.subplots(1, 2, figsize=(14, 6), dpi=150)
    fig.suptitle(
        r"Comparison of Riccati field $\varphi_a(t)$ and dynamical equilibrium "
        r"$\varphi_{a,e}(t) = -\eta_a''(t)/(2\eta_a(t))$ (large $a$)",
        fontsize=16, fontweight="bold", color="#1e293b", y=0.96,
    )

    axs[0].plot(t_vals, phi_10, color="#22c55e", linewidth=2.5,
                label=r"$\varphi_{10}(t)$ (Riccati field)")
    axs[0].plot(t_vals, phi_e_10, color="#f97316", linestyle="--",
                linewidth=2.5, label=r"$\varphi_{10,e}(t)$ (dynamical eq.)")
    axs[0].set_title(r"$a = 10$",
                     fontsize=13, fontweight="bold", color="#334155")
    axs[0].set_xlabel(r"$t$", fontsize=11)
    axs[0].set_ylabel(r"dynamics value", fontsize=11)
    axs[0].legend(loc="upper right", frameon=True, facecolor="white",
                  edgecolor="#e2e8f0")

    axs[1].plot(t_vals, phi_11, color="#a855f7", linewidth=2.5,
                label=r"$\varphi_{11}(t)$ (Riccati field)")
    axs[1].plot(t_vals, phi_e_11, color="#14b8a6", linestyle="--",
                linewidth=2.5, label=r"$\varphi_{11,e}(t)$ (dynamical eq.)")
    axs[1].set_title(r"$a = 11$",
                     fontsize=13, fontweight="bold", color="#334155")
    axs[1].set_xlabel(r"$t$", fontsize=11)
    axs[1].set_ylabel(r"dynamics value", fontsize=11)
    axs[1].legend(loc="upper right", frameon=True, facecolor="white",
                  edgecolor="#e2e8f0")

    plt.tight_layout(rect=[0, 0.03, 1, 0.93])
    plt.savefig(filename, dpi=300, bbox_inches="tight")
    plt.close()
    print(f"[ok] Figure 2 (large, a=10,11) saved as '{filename}'.")


# -------------------------------------------------
# 8. Tables
# -------------------------------------------------
def print_table_1() -> None:
    print("\nTable 1: Trapping inequality 0 < phi_{a,e}(t) < phi_a(t)")
    print("and the asymptotic manifold; last column ratio -> 2/ln(a+1).")
    print("-" * 78)
    header = "{:>4} {:>6} {:>12} {:>14} {:>12} {:>12}".format(
        "a", "t", "phi_a(t)", "phi_{a,e}(t)", "phi_as(t)", "phi_a/phi_e"
    )
    print(header)
    print("-" * 78)

    for a in (1.0, 2.0, 10.0, 11.0):
        L = log(a + 1.0)
        for t in (0.5, 1.0, 2.0, 4.0, 30.0):
            ph = float(phi_a(t, a))
            pe = float(phi_a_e(t, a))
            pas = L * (a + 1.0) ** (-t)
            ratio = ph / pe if pe != 0 else float("inf")
            print(f"{a:>4.1f} {t:>6.1f} {ph:>12.4f} {pe:>14.4f} {pas:>12.4f} {ratio:>12.4f}")

    print("-" * 78)


def print_table_2() -> None:
    ref_k0 = log(2.0)
    ref_k1 = EULER_GAMMA * log(2.0) - log(2.0) ** 2 / 2.0

    print("\nTable 2: Geometric convergence of the fast-derivative algorithm")
    print("at (a, t) = (1, 1), against EXACT closed-form references.")
    print("-" * 78)
    header = "{:>4} {:>14} {:>14} {:>14} {:>14}".format(
        "N", "hat_eta(1)", "error k=0", "hat_eta'(1)", "error k=1"
    )
    print(header)
    print("-" * 78)

    for N in (5, 10, 20, 30):
        v0 = eta_a_fast(1.0, a=1.0, k=0, N=N)
        v1 = eta_a_fast(1.0, a=1.0, k=1, N=N)
        e0 = abs(v0 - ref_k0)
        e1 = abs(v1 - ref_k1)
        print(f"{N:>4} {v0:>14.8f} {e0:>14.2e} {v1:>14.8f} {e1:>14.2e}")

    print("-" * 78)
    print(f"reference: eta(1)  = ln 2 = {ref_k0:.12f}")
    print(f"reference: eta'(1) = gamma*ln(2) - (ln 2)^2/2 = {ref_k1:.12f}")


def find_trapping_threshold(a: float, lo: float = 0.1, hi: float = 1.0,
                             tol: float = 1e-7) -> float:
    fa = lambda t: float(phi_a(t, a)) - float(phi_a_e(t, a))
    while hi - lo > tol:
        mid = 0.5 * (lo + hi)
        if fa(mid) < 0:
            lo = mid
        else:
            hi = mid
    return 0.5 * (lo + hi)


# -------------------------------------------------
# 9. Musical application: Riccati–Beatles melodic synthesis
# -------------------------------------------------
def _midi_to_freq(midi_note: float) -> float:
    return 440.0 * (2.0 ** ((midi_note - 69.0) / 12.0))


def smooth(x: np.ndarray, w: int = 5) -> np.ndarray:
    return np.convolve(x, np.ones(w) / w, mode="same")


def synth_note(freq: float, dur: float, sr: int = 44100) -> np.ndarray:
    t = np.linspace(0, dur, int(sr * dur), endpoint=False)
    harmonics = [1.0, 0.6, 0.3, 0.15, 0.1]
    signal_wave = np.zeros_like(t)
    for k, amp in enumerate(harmonics, start=1):
        signal_wave += amp * np.sin(2.0 * np.pi * k * freq * t)

    attack = int(0.05 * len(t))
    decay = int(0.10 * len(t))
    sustain = len(t) - attack - decay
    env = np.concatenate([
        np.linspace(0.0, 1.0, attack, endpoint=False),
        np.linspace(1.0, 0.7, decay, endpoint=False),
        0.7 * np.ones(max(sustain, 0))
    ])

    env = env[:len(t)]
    signal_wave *= env
    signal_wave /= np.max(np.abs(signal_wave) + 1e-12)
    return signal_wave


def synthesize_beatles_melody(midi_notes: np.ndarray,
                              durations: np.ndarray,
                              sr: int = 44100) -> np.ndarray:
    pieces = []
    for note, dur in zip(midi_notes, durations):
        freq = _midi_to_freq(note)
        pieces.append(synth_note(freq, dur, sr))
    full = np.concatenate(pieces)
    full /= np.max(np.abs(full) + 1e-12)
    return full.astype(np.float32)


def save_beatles_melody(filename: str = "riccati_beatles.wav",
                        a: float = 1.0) -> None:
    t_vals = np.linspace(0.5, 6.0, 32)
    phi_vals = phi_a(t_vals, a=a)
    phi_vals = smooth(phi_vals, w=7)
    phi_vals -= np.mean(phi_vals)
    midi_center = 60.0
    midi_span = 5.0
    midi_notes = midi_center + midi_span * (phi_vals / (np.max(np.abs(phi_vals)) + 1e-12))

    eta_vals = eta_a(t_vals, a=a)
    durations = 0.35 + 0.25 * (1.0 / (1.0 + np.exp(-8.0 * (eta_vals - 0.75))))
    durations = np.clip(durations, 0.18, 0.7)

    audio = synthesize_beatles_melody(midi_notes, durations)
    sr = 44100
    wav_write(filename, sr, audio)
    print(f"[ok] Beatles-style Riccati melody saved as '{filename}'.")


# -------------------------------------------------
# MAIN
# -------------------------------------------------
if __name__ == "__main__":
    print("=========================================================")
    print("Generare piesă muzicală matematică (5 minute)...")
    track = build_track()
    print("Scriere fișier audio WAV...")
    sig_int16 = np.int16(track * 32767)
    wav_write("math_top_hit_pro_refined.wav", FS, sig_int16)
    print("Fișierul 'math_top_hit_pro_refined.wav' a fost generat cu succes.")
    print("=========================================================")

    print("\nComputing simulations for a = 1, 2, 10, 11 ...")
    make_figure_1_small("Figure_1.png")
    make_figure_2_small("Figure_2.png")
    make_figure_1_large("Figure_1_large.png")
    make_figure_2_large("Figure_2_large.png")

    print_table_1()
    print_table_2()

    print("\nTrapping thresholds T_*(a) from Proposition 5.6 (bisection):")
    for a in (1.0, 2.0, 10.0, 11.0):
        T_star = find_trapping_threshold(a)
        ratio_inf = 2.0 / log(a + 1.0)
        print(f"  a = {a}:  T_*(a) = {T_star:.6f},   "
              f"lim_{{t->inf}} phi_a/phi_e = 2/ln(a+1) = {ratio_inf:.6f}")

    print("\nGenerating Beatles-style Riccati–Gamma melody (a = 1) ...")
    save_beatles_melody("riccati_beatles_a1.wav", a=1.0)

